Attention-based Fusion for Multi-source Human Image Generation

We present a generalization of the person-image generation task, in which a human image is generated conditioned on a target pose and a set X of source appearance images. In this way, we can exploit multiple, possibly complementary images of the same person which are usually available at training and at testing time. The solution we propose is mainly based on a local attention mechanism which selects relevant information from different source image regions, avoiding the necessity to build specific generators for each specific cardinality of X. The empirical evaluation of our method shows the practical interest of addressing the person-image generation problem in a multi-source setting.

==> exportPlot.py <==
import numpy as np
import matplotlib
pgf_with_rc_fonts = {"pgf.texsystem": "pdflatex"}
matplotlib.rcParams.update(pgf_with_rc_fonts)
import matplotlib.pyplot as plt
import sys
from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)


colors = [#'#1f77b4',
          '#ff7f0e',
          '#2ca02c',
          '#d62728',
          '#ff7f0e',
          '#2ca02c',
          '#d62728',
          '#9467bd',
          '#8c564b',
          '#e377c2',
          '#7f7f7f',
          '#bcbd22',
          '#17becf',
          '#1a55FF']



def computeImage(data,threshold):
    return (data < threshold).mean()

def computeCurve(data,threshold):
    return np.mean([computeImage(d,threshold) for d in data])


# Set the plot curve with markers and a title
fig = plt.figure()
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
ax1 = fig.add_axes([0.1, 0.1, 0.6, 0.7])
ax1.set_ylim([0.77,0.83])
# ax.set_xlim([0,maxtau])
# plt.xlabel(r'$\tau$', fontsize=16)
# ax.xaxis.set_label_coords(1.10, -0.015)
plt.ylabel(r'mask-SSIM', fontsize=16)
marker="-"
M=[2,3,5,7,10]
MIS=np.array([[3.634,3.739,3.814,3.567,3.514],
              [3.634,3.639,3.623,3.624,3.620]])
MSSIM=np.array([[0.778,0.783,0.788,0.801,0.806],
              [0.778,0.782,0.786,0.787,0.786]])



dicMet={r'mask-IS':MIS,r'mask-SSIM':MSSIM}
ax2 = ax1.twinx()
ax2.set_ylabel(r'mask-IS', fontsize=16)
ax2.set_ylim([3.0,3.9])
lns=None
for key,ax,col in zip(dicMet,[ax1,ax2],colors):
    for i in range(dicMet[key].shape[0]):
        m=['o','*'][i]
        l=['-','--'][i]
        ft=['\emph{FT}','\emph{No FT}'][i]
        print key
        print dicMet[key]
        p=ax.plot(M,dicMet[key][i,:],marker=m,label=key+ "("+ft+")",linestyle=l,color=col)
        if lns==None:
            lns=p
        else:
            lns+=p
        
# ax.legend( loc=0)
labs = [l.get_label() for l in lns]
ax1.legend(lns, labs, loc=1)
        

plt.title('')

outName="figures/compFT.pdf"
plt.savefig(outName,bbox_inches="tight")
# plt.show()


==> figlist.sh <==
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/input_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_1/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_2/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/att_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000296910_2side.png
git add 
git add ./figures/sup/full/input_fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/full/GT_fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/avg/fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/full/fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/full/att_fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/full/input_fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/full/GT_fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/avg/fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/full/fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/full/att_fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/full/input_fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/full/GT_fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/avg/fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/full/fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/full/att_fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/full/input_fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/full/GT_fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/avg/fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/full/fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/full/att_fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/full/input_fasionMENJacketsVestsid0000016802_1front.png
git add ./figures/sup/full/GT_fasionMENJacketsVestsid0000016802_1front.png
git add ./figures/sup/avg/fasionMENJacketsVestsid0000016802_1front.png
git add ./figures/sup/full/fasionMENJacketsVestsid0000016802_1front.png
git add ./figures/sup/full/att_fasionMENJacketsVestsid0000016802_1front.png
git add ./figures/sup/full/input_fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/full/GT_fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/avg/fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/full/fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/full/att_fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/full/input_fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/full/GT_fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/avg/fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/full/fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/full/att_fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/full/input_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/sup/full/GT_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/sup/avg/fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/sup/full/fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/sup/full/att_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/input_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_1/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_2/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/att_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_4/input_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_4/GT_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_2/fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_3/fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_4/fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_4/att_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_4/input_fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_4/GT_fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_2/fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_3/fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_4/fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_4/att_fasionWOMENCardigansid0000052102_2side.png 
git add ./figures/full_4/input_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_4/GT_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_2/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_3/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_4/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_4/att_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_4/input_fasionWOMENBlousesShirtsid0000548203_2side.png
git add ./figures/full_4/GT_fasionWOMENBlousesShirtsid0000548203_2side.png
git add ./figures/full_2/fasionWOMENBlousesShirtsid0000548203_2side.png
git add ./figures/full_3/fasionWOMENBlousesShirtsid0000548203_2side.png
git add ./figures/full_4/fasionWOMENBlousesShirtsid0000548203_2side.png
git add ./figures/full_4/att_fasionWOMENBlousesShirtsid0000548203_2side.png
git add ./figures/full_4/input_fasionWOMENBlousesShirtsid0000763402_2side.png
git add ./figures/full_4/GT_fasionWOMENBlousesShirtsid0000763402_2side.png
git add ./figures/full_2/fasionWOMENBlousesShirtsid0000763402_2side.png
git add ./figures/full_3/fasionWOMENBlousesShirtsid0000763402_2side.png
git add ./figures/full_4/fasionWOMENBlousesShirtsid0000763402_2side.png
git add ./figures/full_4/att_fasionWOMENBlousesShirtsid0000763402_2side.png 
git add ./figures/full_4/input_fasionWOMENSweatersid0000112302_1front.png
git add ./figures/full_4/GT_fasionWOMENSweatersid0000112302_1front.png
git add ./figures/full_2/fasionWOMENSweatersid0000112302_1front.png
git add ./figures/full_3/fasionWOMENSweatersid0000112302_1front.png
git add ./figures/full_4/fasionWOMENSweatersid0000112302_1front.png
git add ./figures/full_4/att_fasionWOMENSweatersid0000112302_1front.png 
git add ./figures/marketsupp_tr_5/input_0036_c5s1_004401_03.png
git add ./figures/marketsupp_tr_5/GT_0036_c5s1_004401_03.png
git add ./figures/marketsupp_tr_2/0036_c5s1_004401_03.png
git add ./figures/marketsupp_tr_3/0036_c5s1_004401_03.png
git add ./figures/marketsupp_tr_5/0036_c5s1_004401_03.png
git add ./figures/marketsupp_tr_5/att_0036_c5s1_004401_03.png
git add ./figures/marketsupp_tr_5/input_0608_c3s2_033087_04.png
git add ./figures/marketsupp_tr_5/GT_0608_c3s2_033087_04.png
git add ./figures/marketsupp_tr_2/0608_c3s2_033087_04.png
git add ./figures/marketsupp_tr_3/0608_c3s2_033087_04.png
git add ./figures/marketsupp_tr_5/0608_c3s2_033087_04.png
git add ./figures/marketsupp_tr_5/att_0608_c3s2_033087_04.png
git add ./figures/marketsupp_tr_5/input_0996_c3s2_132669_06.png
git add ./figures/marketsupp_tr_5/GT_0996_c3s2_132669_06.png
git add ./figures/marketsupp_tr_2/0996_c3s2_132669_06.png
git add ./figures/marketsupp_tr_3/0996_c3s2_132669_06.png
git add ./figures/marketsupp_tr_5/0996_c3s2_132669_06.png
git add ./figures/marketsupp_tr_5/att_0996_c3s2_132669_06.png
git add ./figures/marketsupp_tr_5/input_0980_c2s2_122552_06.png
git add ./figures/marketsupp_tr_5/GT_0980_c2s2_122552_06.png
git add ./figures/marketsupp_tr_2/0980_c2s2_122552_06.png
git add ./figures/marketsupp_tr_3/0980_c2s2_122552_06.png
git add ./figures/marketsupp_tr_5/0980_c2s2_122552_06.png
git add ./figures/marketsupp_tr_5/att_0980_c2s2_122552_06.png
git add ./figures/marketsupp_tr_5/input_0133_c2s1_022601_06.png
git add ./figures/marketsupp_tr_5/GT_0133_c2s1_022601_06.png
git add ./figures/marketsupp_tr_2/0133_c2s1_022601_06.png
git add ./figures/marketsupp_tr_3/0133_c2s1_022601_06.png
git add ./figures/marketsupp_tr_5/0133_c2s1_022601_06.png
git add ./figures/marketsupp_tr_5/att_0133_c2s1_022601_06.png
git add ./figures/marketsupp_tr_5/input_1429_c1s6_020496_01.png
git add ./figures/marketsupp_tr_5/GT_1429_c1s6_020496_01.png
git add ./figures/marketsupp_tr_2/1429_c1s6_020496_01.png
git add ./figures/marketsupp_tr_3/1429_c1s6_020496_01.png
git add ./figures/marketsupp_tr_5/1429_c1s6_020496_01.png
git add ./figures/marketsupp_tr_5/att_1429_c1s6_020496_01.png
git add ./figures/marketsupp_tr_5/input_0094_c6s1_015851_01.png
git add ./figures/marketsupp_tr_5/GT_0094_c6s1_015851_01.png
git add ./figures/marketsupp_tr_2/0094_c6s1_015851_01.png
git add ./figures/marketsupp_tr_3/0094_c6s1_015851_01.png
git add ./figures/marketsupp_tr_5/0094_c6s1_015851_01.png
git add ./figures/marketsupp_tr_5/att_0094_c6s1_015851_01.png
git add ./figures/marketsupp_tr_5/input_0993_c2s2_124802_03.png
git add ./figures/marketsupp_tr_5/GT_0993_c2s2_124802_03.png
git add ./figures/marketsupp_tr_2/0993_c2s2_124802_03.png
git add ./figures/marketsupp_tr_3/0993_c2s2_124802_03.png
git add ./figures/marketsupp_tr_5/0993_c2s2_124802_03.png
git add ./figures/marketsupp_tr_5/att_0993_c2s2_124802_03.png
git add ./figures/marketsupp_tr_5/input_0819_c5s2_102602_01.png
git add ./figures/marketsupp_tr_5/GT_0819_c5s2_102602_01.png
git add ./figures/marketsupp_tr_2/0819_c5s2_102602_01.png
git add ./figures/marketsupp_tr_3/0819_c5s2_102602_01.png
git add ./figures/marketsupp_tr_5/0819_c5s2_102602_01.png
git add ./figures/marketsupp_tr_5/att_0819_c5s2_102602_01.png
git add ./figures/marketsupp_tr_5/input_1090_c6s3_094192_03.png
git add ./figures/marketsupp_tr_5/GT_1090_c6s3_094192_03.png
git add ./figures/marketsupp_tr_2/1090_c6s3_094192_03.png
git add ./figures/marketsupp_tr_3/1090_c6s3_094192_03.png
git add ./figures/marketsupp_tr_5/1090_c6s3_094192_03.png
git add ./figures/marketsupp_tr_5/att_1090_c6s3_094192_03.png
git add ./figures/marketsupp_tr_5/input_1262_c5s3_023390_04.png
git add ./figures/marketsupp_tr_5/GT_1262_c5s3_023390_04.png
git add ./figures/marketsupp_tr_2/1262_c5s3_023390_04.png
git add ./figures/marketsupp_tr_3/1262_c5s3_023390_04.png
git add ./figures/marketsupp_tr_5/1262_c5s3_023390_04.png
git add ./figures/marketsupp_tr_5/att_1262_c5s3_023390_04.png
git add ./figures/marketsupp_tr_5/input_0004_c6s3_089492_01.png
git add ./figures/marketsupp_tr_5/GT_0004_c6s3_089492_01.png
git add ./figures/marketsupp_tr_2/0004_c6s3_089492_01.png
git add ./figures/marketsupp_tr_3/0004_c6s3_089492_01.png
git add ./figures/marketsupp_tr_5/0004_c6s3_089492_01.png
git add ./figures/marketsupp_tr_5/att_0004_c6s3_089492_01.png
git add ./figures/marketsupp_tr_5/input_1436_c5s3_073337_02.png
git add ./figures/marketsupp_tr_5/GT_1436_c5s3_073337_02.png
git add ./figures/marketsupp_tr_2/1436_c5s3_073337_02.png
git add ./figures/marketsupp_tr_3/1436_c5s3_073337_02.png
git add ./figures/marketsupp_tr_5/1436_c5s3_073337_02.png
git add ./figures/marketsupp_tr_5/att_1436_c5s3_073337_02.png
git add ./figures/marketsupp_tr_5/input_0692_c3s2_067403_05.png
git add ./figures/marketsupp_tr_5/GT_0692_c3s2_067403_05.png
git add ./figures/marketsupp_tr_2/0692_c3s2_067403_05.png
git add ./figures/marketsupp_tr_3/0692_c3s2_067403_05.png
git add ./figures/marketsupp_tr_5/0692_c3s2_067403_05.png
git add ./figures/marketsupp_tr_5/att_0692_c3s2_067403_05.png
git add ./figures/marketsupp_tr_5/input_0091_c3s1_013976_05.png
git add ./figures/marketsupp_tr_5/GT_0091_c3s1_013976_05.png
git add ./figures/marketsupp_tr_2/0091_c3s1_013976_05.png
git add ./figures/marketsupp_tr_3/0091_c3s1_013976_05.png
git add ./figures/marketsupp_tr_5/0091_c3s1_013976_05.png
git add ./figures/marketsupp_tr_5/att_0091_c3s1_013976_05.png
git add ./figures/marketsupp_tr_5/input_0161_c2s2_149727_02.png
git add ./figures/marketsupp_tr_5/GT_0161_c2s2_149727_02.png
git add ./figures/marketsupp_tr_2/0161_c2s2_149727_02.png
git add ./figures/marketsupp_tr_3/0161_c2s2_149727_02.png
git add ./figures/marketsupp_tr_5/0161_c2s2_149727_02.png
git add ./figures/marketsupp_tr_5/att_0161_c2s2_149727_02.png
git add ./figures/marketsupp_tr_5/input_0672_c6s2_056793_01.png
git add ./figures/marketsupp_tr_5/GT_0672_c6s2_056793_01.png
git add ./figures/marketsupp_tr_2/0672_c6s2_056793_01.png
git add ./figures/marketsupp_tr_3/0672_c6s2_056793_01.png
git add ./figures/marketsupp_tr_5/0672_c6s2_056793_01.png
git add ./figures/marketsupp_tr_5/att_0672_c6s2_056793_01.png
git add ./figures/marketsupp_tr_5/input_0602_c6s2_011018_04.png
git add ./figures/marketsupp_tr_5/GT_0602_c6s2_011018_04.png
git add ./figures/marketsupp_tr_2/0602_c6s2_011018_04.png
git add ./figures/marketsupp_tr_3/0602_c6s2_011018_04.png
git add ./figures/marketsupp_tr_5/0602_c6s2_011018_04.png
git add ./figures/marketsupp_tr_5/att_0602_c6s2_011018_04.png
git add ./figures/marketsupp_tr_5/input_1476_c3s3_078594_04.png
git add ./figures/marketsupp_tr_5/GT_1476_c3s3_078594_04.png
git add ./figures/marketsupp_tr_2/1476_c3s3_078594_04.png
git add ./figures/marketsupp_tr_3/1476_c3s3_078594_04.png
git add ./figures/marketsupp_tr_5/1476_c3s3_078594_04.png
git add ./figures/marketsupp_tr_5/att_1476_c3s3_078594_04.png
git add ./figures/marketsupp_tr_5/input_0285_c3s1_062717_03.png
git add ./figures/marketsupp_tr_5/GT_0285_c3s1_062717_03.png
git add ./figures/marketsupp_tr_2/0285_c3s1_062717_03.png
git add ./figures/marketsupp_tr_3/0285_c3s1_062717_03.png
git add ./figures/marketsupp_tr_5/0285_c3s1_062717_03.png
git add ./figures/marketsupp_tr_5/att_0285_c3s1_062717_03.png
git add ./figures/marketsupp_tr_5/input_1484_c6s3_090867_03.png
git add ./figures/marketsupp_tr_5/GT_1484_c6s3_090867_03.png
git add ./figures/marketsupp_tr_2/1484_c6s3_090867_03.png
git add ./figures/marketsupp_tr_3/1484_c6s3_090867_03.png
git add ./figures/marketsupp_tr_5/1484_c6s3_090867_03.png
git add ./figures/marketsupp_tr_5/att_1484_c6s3_090867_03.png
git add ./figures/marketsupp_tr_5/input_0174_c5s1_053376_02.png
git add ./figures/marketsupp_tr_5/GT_0174_c5s1_053376_02.png
git add ./figures/marketsupp_tr_2/0174_c5s1_053376_02.png
git add ./figures/marketsupp_tr_3/0174_c5s1_053376_02.png
git add ./figures/marketsupp_tr_5/0174_c5s1_053376_02.png
git add ./figures/marketsupp_tr_5/att_0174_c5s1_053376_02.png
git add ./figures/marketsupp_tr_5/input_0041_c5s3_075987_05.png
git add ./figures/marketsupp_tr_5/GT_0041_c5s3_075987_05.png
git add ./figures/marketsupp_tr_2/0041_c5s3_075987_05.png
git add ./figures/marketsupp_tr_3/0041_c5s3_075987_05.png
git add ./figures/marketsupp_tr_5/0041_c5s3_075987_05.png
git add ./figures/marketsupp_tr_5/att_0041_c5s3_075987_05.png
git add ./figures/marketsupp_tr_5/input_1065_c2s2_145927_09.png
git add ./figures/marketsupp_tr_5/GT_1065_c2s2_145927_09.png
git add ./figures/marketsupp_tr_2/1065_c2s2_145927_09.png
git add ./figures/marketsupp_tr_3/1065_c2s2_145927_09.png
git add ./figures/marketsupp_tr_5/1065_c2s2_145927_09.png
git add ./figures/marketsupp_tr_5/att_1065_c2s2_145927_09.png
git add ./figures/marketsupp_tr_5/input_1022_c6s2_124718_02.png
git add ./figures/marketsupp_tr_5/GT_1022_c6s2_124718_02.png
git add ./figures/marketsupp_tr_2/1022_c6s2_124718_02.png
git add ./figures/marketsupp_tr_3/1022_c6s2_124718_02.png
git add ./figures/marketsupp_tr_5/1022_c6s2_124718_02.png
git add ./figures/marketsupp_tr_5/att_1022_c6s2_124718_02.png
git add ./figures/marketsupp_tr_5/input_0229_c3s1_046376_05.png
git add ./figures/marketsupp_tr_5/GT_0229_c3s1_046376_05.png
git add ./figures/marketsupp_tr_2/0229_c3s1_046376_05.png
git add ./figures/marketsupp_tr_3/0229_c3s1_046376_05.png
git add ./figures/marketsupp_tr_5/0229_c3s1_046376_05.png
git add ./figures/marketsupp_tr_5/att_0229_c3s1_046376_05.png
git add ./figures/marketsupp_tr_5/input_0827_c3s2_105178_07.png
git add ./figures/marketsupp_tr_5/GT_0827_c3s2_105178_07.png
git add ./figures/marketsupp_tr_2/0827_c3s2_105178_07.png
git add ./figures/marketsupp_tr_3/0827_c3s2_105178_07.png
git add ./figures/marketsupp_tr_5/0827_c3s2_105178_07.png
git add ./figures/marketsupp_tr_5/att_0827_c3s2_105178_07.png
git add ./figures/marketsupp_tr_5/input_1089_c5s3_087887_06.png
git add ./figures/marketsupp_tr_5/GT_1089_c5s3_087887_06.png
git add ./figures/marketsupp_tr_2/1089_c5s3_087887_06.png
git add ./figures/marketsupp_tr_3/1089_c5s3_087887_06.png
git add ./figures/marketsupp_tr_5/1089_c5s3_087887_06.png
git add ./figures/marketsupp_tr_5/att_1089_c5s3_087887_06.png
git add ./figures/marketsupp_tr_5/input_0521_c1s2_071621_03.png
git add ./figures/marketsupp_tr_5/GT_0521_c1s2_071621_03.png
git add ./figures/marketsupp_tr_2/0521_c1s2_071621_03.png
git add ./figures/marketsupp_tr_3/0521_c1s2_071621_03.png
git add ./figures/marketsupp_tr_5/0521_c1s2_071621_03.png
git add ./figures/marketsupp_tr_5/att_0521_c1s2_071621_03.png
git add ./figures/marketsupp_tr_5/input_0226_c3s1_047001_05.png
git add ./figures/marketsupp_tr_5/GT_0226_c3s1_047001_05.png
git add ./figures/marketsupp_tr_2/0226_c3s1_047001_05.png
git add ./figures/marketsupp_tr_3/0226_c3s1_047001_05.png
git add ./figures/marketsupp_tr_5/0226_c3s1_047001_05.png
git add ./figures/marketsupp_tr_5/att_0226_c3s1_047001_05.png
git add ./figures/marketsupp_tr_5/input_1087_c6s3_008317_01.png
git add ./figures/marketsupp_tr_5/GT_1087_c6s3_008317_01.png
git add ./figures/marketsupp_tr_2/1087_c6s3_008317_01.png
git add ./figures/marketsupp_tr_3/1087_c6s3_008317_01.png
git add ./figures/marketsupp_tr_5/1087_c6s3_008317_01.png
git add ./figures/marketsupp_tr_5/att_1087_c6s3_008317_01.png
git add ./figures/marketsupp_tr_5/input_0937_c3s2_118119_04.png
git add ./figures/marketsupp_tr_5/GT_0937_c3s2_118119_04.png
git add ./figures/marketsupp_tr_2/0937_c3s2_118119_04.png
git add ./figures/marketsupp_tr_3/0937_c3s2_118119_04.png
git add ./figures/marketsupp_tr_5/0937_c3s2_118119_04.png
git add ./figures/marketsupp_tr_5/att_0937_c3s2_118119_04.png
git add ./figures/marketsupp_tr_5/input_0186_c3s1_039526_01.png
git add ./figures/marketsupp_tr_5/GT_0186_c3s1_039526_01.png
git add ./figures/marketsupp_tr_2/0186_c3s1_039526_01.png
git add ./figures/marketsupp_tr_3/0186_c3s1_039526_01.png
git add ./figures/marketsupp_tr_5/0186_c3s1_039526_01.png
git add ./figures/marketsupp_tr_5/att_0186_c3s1_039526_01.png
git add ./figures/marketsupp_tr_5/input_1009_c1s4_070336_03.png
git add ./figures/marketsupp_tr_5/GT_1009_c1s4_070336_03.png
git add ./figures/marketsupp_tr_2/1009_c1s4_070336_03.png
git add ./figures/marketsupp_tr_3/1009_c1s4_070336_03.png
git add ./figures/marketsupp_tr_5/1009_c1s4_070336_03.png
git add ./figures/marketsupp_tr_5/att_1009_c1s4_070336_03.png
git add ./figures/marketsupp_tr_5/input_1323_c3s3_052778_07.png
git add ./figures/marketsupp_tr_5/GT_1323_c3s3_052778_07.png
git add ./figures/marketsupp_tr_2/1323_c3s3_052778_07.png
git add ./figures/marketsupp_tr_3/1323_c3s3_052778_07.png
git add ./figures/marketsupp_tr_5/1323_c3s3_052778_07.png
git add ./figures/marketsupp_tr_5/att_1323_c3s3_052778_07.png
git add ./figures/marketsupp_tr_5/input_0005_c3s2_088578_02.png
git add ./figures/marketsupp_tr_5/GT_0005_c3s2_088578_02.png
git add ./figures/marketsupp_tr_2/0005_c3s2_088578_02.png
git add ./figures/marketsupp_tr_3/0005_c3s2_088578_02.png
git add ./figures/marketsupp_tr_5/0005_c3s2_088578_02.png
git add ./figures/marketsupp_tr_5/att_0005_c3s2_088578_02.png
git add ./figures/marketsupp_tr_5/input_0924_c6s2_109418_03.png
git add ./figures/marketsupp_tr_5/GT_0924_c6s2_109418_03.png
git add ./figures/marketsupp_tr_2/0924_c6s2_109418_03.png
git add ./figures/marketsupp_tr_3/0924_c6s2_109418_03.png
git add ./figures/marketsupp_tr_5/0924_c6s2_109418_03.png
git add ./figures/marketsupp_tr_5/att_0924_c6s2_109418_03.png
git add ./figures/marketsupp_tr_5/input_0137_c5s1_024551_06.png
git add ./figures/marketsupp_tr_5/GT_0137_c5s1_024551_06.png
git add ./figures/marketsupp_tr_2/0137_c5s1_024551_06.png
git add ./figures/marketsupp_tr_3/0137_c5s1_024551_06.png
git add ./figures/marketsupp_tr_5/0137_c5s1_024551_06.png
git add ./figures/marketsupp_tr_5/att_0137_c5s1_024551_06.png
git add ./figures/marketsupp_tr_5/input_0684_c3s2_064203_05.png
git add ./figures/marketsupp_tr_5/GT_0684_c3s2_064203_05.png
git add ./figures/marketsupp_tr_2/0684_c3s2_064203_05.png
git add ./figures/marketsupp_tr_3/0684_c3s2_064203_05.png
git add ./figures/marketsupp_tr_5/0684_c3s2_064203_05.png
git add ./figures/marketsupp_tr_5/att_0684_c3s2_064203_05.png
git add ./figures/marketsupp_tr_5/input_1282_c2s3_021007_02.png
git add ./figures/marketsupp_tr_5/GT_1282_c2s3_021007_02.png
git add ./figures/marketsupp_tr_2/1282_c2s3_021007_02.png
git add ./figures/marketsupp_tr_3/1282_c2s3_021007_02.png
git add ./figures/marketsupp_tr_5/1282_c2s3_021007_02.png
git add ./figures/marketsupp_tr_5/att_1282_c2s3_021007_02.png
git add ./figures/marketsupp_tr_5/input_0320_c2s3_074527_02.png
git add ./figures/marketsupp_tr_5/GT_0320_c2s3_074527_02.png
git add ./figures/marketsupp_tr_2/0320_c2s3_074527_02.png
git add ./figures/marketsupp_tr_3/0320_c2s3_074527_02.png
git add ./figures/marketsupp_tr_5/0320_c2s3_074527_02.png
git add ./figures/marketsupp_tr_5/att_0320_c2s3_074527_02.png
git add ./figures/marketsupp_tr_5/input_1410_c1s6_017171_01.png
git add ./figures/marketsupp_tr_5/GT_1410_c1s6_017171_01.png
git add ./figures/marketsupp_tr_2/1410_c1s6_017171_01.png
git add ./figures/marketsupp_tr_3/1410_c1s6_017171_01.png
git add ./figures/marketsupp_tr_5/1410_c1s6_017171_01.png
git add ./figures/marketsupp_tr_5/att_1410_c1s6_017171_01.png
git add ./figures/marketsupp_tr_5/input_0835_c3s2_106378_05.png
git add ./figures/marketsupp_tr_5/GT_0835_c3s2_106378_05.png
git add ./figures/marketsupp_tr_2/0835_c3s2_106378_05.png
git add ./figures/marketsupp_tr_3/0835_c3s2_106378_05.png
git add ./figures/marketsupp_tr_5/0835_c3s2_106378_05.png
git add ./figures/marketsupp_tr_5/att_0835_c3s2_106378_05.png
git add ./figures/marketsupp_tr_5/input_1361_c2s3_035907_01.png
git add ./figures/marketsupp_tr_5/GT_1361_c2s3_035907_01.png
git add ./figures/marketsupp_tr_2/1361_c2s3_035907_01.png
git add ./figures/marketsupp_tr_3/1361_c2s3_035907_01.png
git add ./figures/marketsupp_tr_5/1361_c2s3_035907_01.png
git add ./figures/marketsupp_tr_5/att_1361_c2s3_035907_01.png
git add ./figures/marketsupp_tr_5/input_0165_c2s1_029676_03.png
git add ./figures/marketsupp_tr_5/GT_0165_c2s1_029676_03.png
git add ./figures/marketsupp_tr_2/0165_c2s1_029676_03.png
git add ./figures/marketsupp_tr_3/0165_c2s1_029676_03.png
git add ./figures/marketsupp_tr_5/0165_c2s1_029676_03.png
git add ./figures/marketsupp_tr_5/att_0165_c2s1_029676_03.png
git add ./figures/marketsupp_tr_5/input_1310_c6s3_067892_02.png
git add ./figures/marketsupp_tr_5/GT_1310_c6s3_067892_02.png
git add ./figures/marketsupp_tr_2/1310_c6s3_067892_02.png
git add ./figures/marketsupp_tr_3/1310_c6s3_067892_02.png
git add ./figures/marketsupp_tr_5/1310_c6s3_067892_02.png
git add ./figures/marketsupp_tr_5/att_1310_c6s3_067892_02.png
git add ./figures/marketsupp_tr_5/input_0978_c6s2_117843_01.png
git add ./figures/marketsupp_tr_5/GT_0978_c6s2_117843_01.png
git add ./figures/marketsupp_tr_2/0978_c6s2_117843_01.png
git add ./figures/marketsupp_tr_3/0978_c6s2_117843_01.png
git add ./figures/marketsupp_tr_5/0978_c6s2_117843_01.png
git add ./figures/marketsupp_tr_5/att_0978_c6s2_117843_01.png
git add ./figures/marketsupp_tr_5/input_0650_c2s2_031262_01.png
git add ./figures/marketsupp_tr_5/GT_0650_c2s2_031262_01.png
git add ./figures/marketsupp_tr_2/0650_c2s2_031262_01.png
git add ./figures/marketsupp_tr_3/0650_c2s2_031262_01.png
git add ./figures/marketsupp_tr_5/0650_c2s2_031262_01.png
git add ./figures/marketsupp_tr_5/att_0650_c2s2_031262_01.png
git add ./figures/compFT.pdf


==> generateLatexFig.py <==
import sys
import os, glob
root= "./figures/sup/"

listIm=glob.glob(root+"full/att*.png")
listIm=[x.split("/")[-1][4:] for x in listIm]
begin= "\\begin{figure*}[h]\n   \centering\n   \setlength\\tabcolsep{1.0pt}\n   \\resizebox{0.99\\textwidth}{!}{\\begin{tabular}{c|c|ccc|c}\n     %% &&\multicolumn{4}{c|}{Market-1501}&\multicolumn{2}{c}{DeepFashion}\\\n     $x^i,i\in[1..2]$ & $x_\\tau$ & \\emph{Avg}& \\emph{Full}&  \small Attention Saliency\\\\ \n"
end= " \end{tabular}}\n   \\vspace{-0.4cm} \n  \caption{Caption} \n  \end{figure*}"
print begin 

for idx,im in enumerate(listIm):
    
    li="\\includegraphics[height=0.24\columnwidth]{"+root + "full/input_"+im+"}&\n"
    li+="\\includegraphics[height=0.24\columnwidth]{"+root + "full/GT_"+im+"}&\n"
    
    li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "avg" +"/"+im
    li+="}&\n"
    
    li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "full" +"/"+im
    li+="}&\n"
    li+="\\includegraphics[height=0.24\columnwidth]{"+root + "full/att_"+im+"}\n"
    li+="\\\\"
    print li
    if idx%8==7:
        print end
        print begin

    # break
print " \end{tabular}}\n   \\vspace{-0.4cm} \n  \caption{} \n  \end{figure*}"


==> generateLatexFig2.py <==
import os, glob
root= "./figures/"
listIm=glob.glob(root+"full_4/att*.png")
listIm=[x.split("/")[-1][4:] for x in listIm]
begin= "\\begin{figure*}[h]\n   \centering\n   \setlength\\tabcolsep{1.0pt}\n   \\resizebox{0.99\\textwidth}{!}{\\begin{tabular}{c|c|ccc|c}\n     %% &&\multicolumn{4}{c|}{Market-1501}&\multicolumn{2}{c}{DeepFashion}\\\n     $x^i,i\in[1..2]$ & $x_\\tau$ & Avg    &Full & \small Attention Saliency\\\\ \n"
end= " \end{tabular}}\n   \\vspace{-0.4cm} \n  \caption{Caption} \n  \end{figure*}"
print begin 

for idx,im in enumerate(listIm):
    
    li="\\includegraphics[height=0.24\columnwidth]{"+root + "full_4/input_"+im+"}&\n"
    li+="\\includegraphics[height=0.24\columnwidth]{"+root + "full_4/GT_"+im+"}&\n"
    
    for i in range(2,5):
        li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "full_" +str(i) +"/"+im
        if i!=4:
            li+="}&\n"
        else:
            li+="}\n"
    # li+="\\includegraphics[height=0.24\columnwidth]{"+root + "full_4/att_"+im+"}&\n"
    li+="\\\\"
    print li
    if idx%8==0:
        print end
        print begin

    # break
print " \end{tabular}}\n   \\vspace{-0.4cm} \n  \caption{} \n  \end{figure*}"


==> generateLatexFig3.py <==
import sys
import os, glob
root= "./figures/sup/comp/"

listIm=glob.glob(root+"supp_2/att*.png")
listIm=[x.split("/")[-1][4:] for x in listIm]
begin= "\\begin{figure*}[h]\n   \centering\n   \setlength\\tabcolsep{1.0pt}\n   \\resizebox{0.99\\textwidth}{!}{\\begin{tabular}{c|c|ccc|c}\n     %% &&\multicolumn{4}{c|}{Market-1501}&\multicolumn{2}{c}{DeepFashion}\\\n     $x^i,i\in[1..2]$ & $x_\\tau$ & \\emph{Avg}& \\emph{Full}&  \small Attention Saliency\\\\ \n"
end= " \end{tabular}}\n   \\vspace{-0.4cm} \n  \caption{Caption} \n  \end{figure*}"
print begin 

for idx,im in enumerate(listIm):
    
    li="\\includegraphics[height=0.24\columnwidth]{"+root + "supp_3/input_"+im+"}&\n"
    li+="\\includegraphics[height=0.24\columnwidth]{"+root + "supp_3/GT_"+im+"}&\n"
    
    li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "supp_1" +"/"+im
    li+="}&\n"
    li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "supp_2" +"/"+im
    li+="}&\n"
    li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "supp_3" +"/"+im
    li+="}&\n"
    
    li+="\\includegraphics[height=0.24\columnwidth]{"+root + "supp_3/att_"+im+"}\n"
    li+="\\\\"
    print li
    if idx%15==14:
        break
        # print end
        # print begin

    # break
print " \end{tabular}}\n   \\vspace{-0.4cm} \n  \caption{} \n  \end{figure*}"


==> generateLatexFigMarket.py <==
import sys
import os, glob
root= "./figures/"

listIm=glob.glob(root+"marketsupp_5/att*.png")
listIm=[x.split("/")[-1][4:] for x in listIm]
begin= "\\begin{figure*}[h]\n   \centering\n   \setlength\\tabcolsep{1.0pt}\n   \\resizebox{0.99\\textwidth}{!}{\\begin{tabular}{c|c|ccc|c}\n     %% &&\multicolumn{4}{c|}{Market-1501}&\multicolumn{2}{c}{DeepFashion}\\\n     $x^i,i\in[1..5]$ & $x_\\tau$ & $M_n=2$ & $M_n=3$ & $M_n=5$ & \small Attention Saliency\\\\ \n"
end= " \end{tabular}}\n   \\vspace{-0.4cm} \n  \caption{Caption} \n  \end{figure*}"
print begin 

for idx,im in enumerate(listIm[15:]):
    
    li="\\includegraphics[height=0.24\columnwidth]{"+root + "marketsupp_tr_5/input_"+im+"}&\n"
    li+="\\includegraphics[height=0.24\columnwidth]{"+root + "marketsupp_tr_5/GT_"+im+"}&\n"
    
    li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "marketsupp_tr_2" +"/"+im
    li+="}&\n"
    li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "marketsupp_tr_3" +"/"+im
    li+="}&\n"
    li+= "\\includegraphics[height=0.24\columnwidth]{"+root + "marketsupp_tr_5" +"/"+im
    li+="}&\n"
    
    li+="\\includegraphics[height=0.24\columnwidth]{"+root + "marketsupp_tr_5/att_"+im+"}\n"
    li+="\\\\"
    print li
    if idx%15==14:
        # break
        print end
        print begin

    # break
print end


==> gitfiles.sh <==
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000300206_4full.png
git add  ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_1/fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_2/fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_3/fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000512402_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/input_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_1/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_2/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/att_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/full/input_fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/full/GT_fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/avg/fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/full/fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/full/att_fasionWOMENBlousesShirtsid0000128902_7additional.png
git add ./figures/sup/full/input_fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/full/GT_fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/avg/fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/full/fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/full/att_fasionWOMENBlousesShirtsid0000546602_4full.png
git add ./figures/sup/full/input_fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/full/GT_fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/avg/fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/full/fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/full/att_fasionWOMENCardigansid0000369601_4full.png
git add ./figures/sup/full/input_fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/full/GT_fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/avg/fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/full/fasionMENShirtsPolosid0000541703_4full.png
git add ./figures/sup/full/att_fasionMENShirtsPolosid0000541703_4full.png
git add  ./figures/sup/full/input_fasionMENJacketsVestsid0000016802_1front.png
git add  ./figures/sup/full/GT_fasionMENJacketsVestsid0000016802_1front.png
git add  ./figures/sup/avg/fasionMENJacketsVestsid0000016802_1front.png
git add  ./figures/sup/full/fasionMENJacketsVestsid0000016802_1front.png
git add  ./figures/sup/full/att_fasionMENJacketsVestsid0000016802_1front.png
git add ./figures/sup/full/input_fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/full/GT_fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/avg/fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/full/fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/full/att_fasionWOMENTeesTanksid0000311404_3back.png
git add ./figures/sup/full/input_fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/full/GT_fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/avg/fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/full/fasionWOMENBlousesShirtsid0000409003_3back.png
git add ./figures/sup/full/att_fasionWOMENBlousesShirtsid0000409003_3back.png
git add  ./figures/sup/full/input_fasionMENJacketsVestsid0000333606_3back.png
git add  ./figures/sup/full/GT_fasionMENJacketsVestsid0000333606_3back.png
git add  ./figures/sup/avg/fasionMENJacketsVestsid0000333606_3back.png
git add  ./figures/sup/full/fasionMENJacketsVestsid0000333606_3back.png
git add  ./figures/sup/full/att_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000300206_4full.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000300206_4full.png
git add  ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_1/fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_2/fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_3/fasionWOMENDressesid0000409106_1front.png
git add  ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000409106_1front.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000660212_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENSweatersid0000084004_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000512402_7additional.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000512402_7additional.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000512402_7additional.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000512402_7additional.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000512402_7additional.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000512402_7additional.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000689802_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000689802_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000689802_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000689802_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000689802_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000766701_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000528102_1front.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENBlousesShirtsid0000299703_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000216220_3back.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENDressesid0000648602_2side.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000629705_2side.png
git add ./figures/sup/comp/supp_3/input_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/GT_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_1/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_2/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/att_fasionMENTeesTanksid0000663402_4full.png
git add ./figures/sup/comp/supp_3/input_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/GT_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_1/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_2/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/sup/comp/supp_3/att_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_4/input_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_4/GT_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_2/fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_3/fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_4/fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_4/input_fasionMENTeesTanksid0000404701_3back.png
git add ./figures/full_4/GT_fasionMENTeesTanksid0000404701_3back.png
git add ./figures/full_2/fasionMENTeesTanksid0000404701_3back.png
git add ./figures/full_3/fasionMENTeesTanksid0000404701_3back.png
git add ./figures/full_4/fasionMENTeesTanksid0000404701_3back.png
git add ./figures/full_4/att_fasionMENJacketsVestsid0000333606_3back.png
git add ./figures/full_4/input_fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_4/GT_fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_2/fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_3/fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_4/fasionWOMENCardigansid0000052102_2side.png
git add ./figures/full_4/att_fasionWOMENCardigansid0000052102_2side.png 
git add ./figures/full_4/att_fasionWOMENTeesTanksid0000296910_2side.png
git add ./figures/full_4/input_fasionWOMENBlousesShirtsid0000548203_3back.png
git add ./figures/full_4/GT_fasionWOMENBlousesShirtsid0000548203_3back.png
git add ./figures/full_2/fasionWOMENBlousesShirtsid0000548203_3back.png
git add ./figures/full_3/fasionWOMENBlousesShirtsid0000548203_3back.png
git add ./figures/full_4/fasionWOMENBlousesShirtsid0000548203_3back.png
git add ./figures/full_4/att_fasionWOMENBlousesShirtsid0000548203_2side.png
git add ./figures/full_4/input_fasionWOMENBlousesShirtsid0000763402_7additional.png
git add ./figures/full_4/GT_fasionWOMENBlousesShirtsid0000763402_7additional.png
git add ./figures/full_2/fasionWOMENBlousesShirtsid0000763402_7additional.png
git add ./figures/full_3/fasionWOMENBlousesShirtsid0000763402_7additional.png
git add ./figures/full_4/fasionWOMENBlousesShirtsid0000763402_7additional.png
git add ./figures/full_4/att_fasionWOMENBlousesShirtsid0000763402_2side.png 
git add ./figures/full_4/input_fasionWOMENDressesid0000585003_3back.png
git add ./figures/full_4/GT_fasionWOMENDressesid0000585003_3back.png
git add ./figures/full_2/fasionWOMENDressesid0000585003_3back.png
git add ./figures/full_3/fasionWOMENDressesid0000585003_3back.png
git add ./figures/full_4/fasionWOMENDressesid0000585003_3back.png
git add ./figures/full_4/att_fasionWOMENSweatersid0000112302_1front.png 

